Caracteriza\c{c}\~ao de tempos de ida-e-volta na Internet

Round-trip times (RTTs) are an important metric for the operation of many applications in the Internet. For instance, they are taken into account when choosing servers or peers in streaming systems, and they impact the operation of fault detectors and congestion control algorithms. Therefore, detailed knowledge about RTTs is important for application and protocol developers. In this work we present results on measuring RTTs between 81 PlanetLab nodes every ten seconds, for ten days. The resulting dataset has over 550 million measurements. Our analysis gives us a profile of delays in the network and identifies a Gamma distribution as the model that best fits our data. The average times observed are below 500 ms in more than 99% of the pairs, but there is significant variation, not only when we compare different pairs of hosts during the experiment, but also considering any given pair of hosts over time. By using a clustering technique, we observe that links can be divided in five distinct groups based on the distribution of RTTs over time and the losses observed, ranging from groups of near, well-connected pairs, to groups of distant hosts, with lower quality links between them.

==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/cdf-plot-assimetry.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 450,250
     set terminal postscript eps enhanced color solid size 6.3 cm , 3.5 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     set log x
     set yrange [-0.05:1.05]
     set xtics (0.01,0.1,1.0,10,100,1000)

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot "/tmp/assimetry-CDF.dat" using 2:1 lt 1 title "" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

## rodar isto primeiro, apenas uma vez
#zcat "`pwd`/assimetry_ALL-delay.dat_sample.gz" > "/tmp/assimetry_ALL-delay.dat"
#cat /tmp/assimetry_ALL-delay.dat | sort -n > /tmp/assimetry_ALL-delay_sorted.dat
FILE="/tmp/assimetry_ALL-delay_sorted.dat"

## amostragem
NR=`wc -l "$FILE" | awk '{print $1}'`
SKIP=`echo "${NR}/200000" | bc`
#cat "$FILE" | sort --random-sort | head -n `echo "${NR}/20" | bc` > "/tmp/c${cluster}-${metric}.dat"
#cat "$FILE" | sort -n | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/assimetry.dat"
cat "$FILE" | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/assimetry.dat"
#cat "$FILE" > "/tmp/assimetry.dat"
python plot-cdf-createdata.py "/tmp/assimetry.dat" > "/tmp/assimetry-CDF.dat"

plotCDF_gnuplot
#mv "cdf-plot.png" "./plab-assimetry.png"
mv "cdf-plot.eps" "./plab-assimetry.eps"


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/cdf-plot-plabrtt.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 450,250
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     set log x
     set yrange [-0.05:1.05]

     #set xrange [0.5:950] ; set xtics (1,2,5,10,20,50,100,250,500) #mean
     #set xrange [0.001:10] ; #loss
     #set xrange [0.5:1950] ; set xtics (1,3,5,10,50,50,150,400,1000) #p95 p99
     #set xrange [1:1450] #q99

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot "/tmp/plab-rtt-CDF.dat" using 2:1 lt 1 title "" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

#for metric in mean p95 p99 max min ; do
for metric in mean p95 p99 max min cv loss stdev; do ##this metrics require 'set log x'

	FILE="`pwd`/plab-rtt-${metric}-ALL.dat"
	python plot-cdf-createdata.py "$FILE" > "/tmp/plab-rtt-CDF.dat"

	plotCDF_gnuplot
	#mv "cdf-plot.png" "./plab-rtt-${metric}.png"
	mv "cdf-plot.eps" "./plab-rtt-${metric}.eps"
done


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/cdf-plot-clusters.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 400,300
     set terminal postscript eps enhanced color solid size 7 cm , 5.25 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     #set log x

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot \
     "/tmp/c1-CDF.dat" using 2:1 lt 2 title "c1" with linespoints , \
     "/tmp/c2-CDF.dat" using 2:1 lt 3 title "c2" with linespoints , \
     "/tmp/c3-CDF.dat" using 2:1 lt 4 title "c3" with linespoints , \
     "/tmp/c4-CDF.dat" using 2:1 lt 5 title "c4" with linespoints , \
     "/tmp/c5-CDF.dat" using 2:1 lt 6 title "c5" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

for metric in mean median max min ; do
#for metric in cv assimetry loss stdev; do ##this metrics require 'set log x'
        for cluster in 1 2 3 4 5 ; do
                #python plot-cdf-createdata.py "`pwd`/c${cluster}-${metric}.dat" > "/tmp/c${cluster}-CDF.dat"

               #amostragem
                FILE="`pwd`/c${cluster}-${metric}.dat"
                NR=`wc -l "$FILE" | awk '{print $1}'`
                SKIP=`echo "${NR}/25" | bc`
                #cat "$FILE" | sort --random-sort | head -n `echo "${NR}/20" | bc` > "/tmp/c${cluster}-${metric}.dat"
                cat "$FILE" | sort -n | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/c${cluster}-${metric}.dat"
                python plot-cdf-createdata.py "/tmp/c${cluster}-${metric}.dat" > "/tmp/c${cluster}-CDF.dat"
        done
        plotCDF_gnuplot
        #mv "cdf-plot.png" "./clusters-${metric}.png"
	mv "cdf-plot.eps" "./clusters-${metric}.eps"
done


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/continents-of-clusters.sh <==
for NUM in $(seq 0 4); do (
	cat plab-cluster-geo.dat2 | awk -F "," '{print $1,$2; print $1,$3}' | grep "cluster${NUM}" | awk '{print $2}' | sort | uniq -c | sort -nr > "continents-cluster${NUM}.txt"
	cat "continents-cluster${NUM}.txt" | awk 'BEGIN{sum=0;}{sum+=$1;}END{print sum;}' > "/tmp/sum.txt"
	cat "continents-cluster${NUM}.txt" | awk -v sum="`cat /tmp/sum.txt`" '{print ($1/sum)*100"%",$2}' > "continents-percent-cluster${NUM}.txt"
); done


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/countries-of-clusters.sh <==
for NUM in $(seq 0 4); do (
	cat plab-cluster-geo.dat2 | awk -F "," '{print $1,$5; print $1,$6}' | grep "cluster${NUM}" | awk '{print $2}' | sort | uniq -c | sort -nr > "countries-cluster${NUM}.txt"
	cat "countries-cluster${NUM}.txt" | awk 'BEGIN{sum=0;}{sum+=$1;}END{print sum;}' > "/tmp/sum.txt"
	cat "countries-cluster${NUM}.txt" | awk -v sum="`cat /tmp/sum.txt`" '{print ($1/sum)*100"%",$2}' > "countries-percent-cluster${NUM}.txt"
); done


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/distance.c <==
#include <stdio.h>
#include <math.h>
#include <stdlib.h>

#define EARTH_RADIUS       (6371.0072 * 0.6214)
#define TORADS(degrees)    (degrees * (M_PI / 180))

main(int argc, char **argv)
{
   double lat1, long1, lat2, long2;
   double dLat, dLong, a, c, d;

   lat1  = TORADS(atof(argv[1]));
   long1 = TORADS(atof(argv[2]));
   lat2  = TORADS(atof(argv[3]));
   long2 = TORADS(atof(argv[4]));

   dLat  = lat2 - lat1;
   dLong = long2 - long1;

   a = sin(dLat/2) * sin(dLat/2) +
       cos(lat1) * cos(lat2) * sin(dLong/2) * sin(dLong/2);
   c = 2 * atan2(sqrt(a), sqrt(1-a));

   printf("%g\n", EARTH_RADIUS * c);
}


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/geoip.sh <==
#!/bin/sh

# get geographic information based of IPs

# (c) 2008 Everthon Valadão <evaladao@dcc.ufmg.br> under the GPL
#          http://www.gnu.org/copyleft/gpl.html

HOSTS="$1"
NODES=`cat $HOSTS | tr "\n" " "`

run(){
	echo "start_time:    `date`"

	#cat ../ufmg_dfd.hosts | xargs -l1 -i bash -c "wget "http://www.geoiptool.com/en/?IP=$1" -o "geoip-$1""
	for node in $NODES # ping each node
	do
		geoip $node #2>&1& 
	done

	wait

	echo "end_time:      `date`"
}

geoip(){
	echo "geoip for: $1"
	wget "http://www.geoiptool.com/en/?IP=$1" -o /dev/null
	mv "index.html?IP=$1" "geoip-$1.html"
	
	cut "geoip-$1.html" >> "$HOSTS.geo"
	#echo -e "\n\n" >> "$HOSTS.geo"
	rm -f "geoip-$1.html"

}

cut(){
   cat $1 | lynx -stdin -dump -nonumbers | head -n23 | tail -n10 | awk -F ":" '{print $2}' | awk '{if(NR==1 || NR==3 || NR==9 || NR==10) print $1;}' | tr "\n" "\t" | sed 's/\t$/\n/g'
   #cat $1 | lynx -stdin -dump -nonumbers | head -n23 | tail -n10
	#head -n 133 $1 | tail -n 23
	#head -n 161 $1 | tail -n 48 | sed 's/<\/span><\/td>//' | sed 's/<td align=[^>]*>//' | sed 's/<td width=[^>]*>//' | sed 's/ <span class=[^>]*>//' | sed 's/<\/tr>//' | sed 's/<\/td>//' | sed 's/<tr>//' | sed 's/<a href=[^>]*>'// | sed 's/<\/a>//' | sed 's/<img src[^>]*>//' | sed 's/               //' | grep "[:blank:]"
	#falta substituir ":\n" por ":\t"
	# | sed '/:$/N;s/\n */ /'
}

mkdir /tmp/geoip
cd /tmp/geoip
rm /tmp/geoip/*

run

#cat geoip* > geoip-all.html
#firefox geoip-all.html

gedit "$HOSTS.geo" &

#fill the hosts.geo with the continents information
cat hosts.txt.geo | while read LINE; do ( COUNTRY=`echo "${LINE}" | cut -f2` ; echo "${LINE}" | awk '{print $1,$2,"'`grep ${COUNTRY} countries-continents.txt | cut --delimiter=, --fields=2`'",$3,$4}' ); done > hosts.txt.geo2

#prepare the geographic data for apriori
cat link-clusters.txt | sed -e 's/-/ /g' -e 's/ /\t/g' | while read LINE; do ( \
A=`echo "${LINE}" | cut -f1` ; \
B=`echo "${LINE}" | cut -f2` ; \
CLUSTER=`echo "${LINE}" | cut -f3` ; \
CONT_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $3}'` ; \
CONT_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $3}'` ; \
CNTRY_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $2}'` ; \
CNTRY_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $2}'` ; \
GEO_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $4,$5}'` ; \
GEO_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $4,$5}'` ; \
GEO_DIST=`echo "${GEO_A} ${GEO_B}" | awk -f geodesic-distance.awk | awk '{print $1}'` ; \
echo "${CLUSTER},${CONT_A},${CONT_B},${GEO_DIST},${CNTRY_A},${CNTRY_B}" \
 ); done | tr " " "\t" > plab-cluster-geo.dat

#group the distances into ranges
echo '@relation plab-cluster-geo

@attribute rtt_cluster {cluster0,cluster1,cluster2,cluster3,cluster4}
@attribute a_continent {Asia,Europe,MiddleEast,NorthAmerica,SouthAmerica}
@attribute b_continent {Asia,Europe,MiddleEast,NorthAmerica,SouthAmerica}
@attribute geodesic_dist {0_2575,2576_9990,9991_13070,13071_max}
@attribute a_country {Argentina,Austria,Brazil,Canada,Cyprus,Czech,Finland,France,Germany,Greece,Hong,Hungary,Israel,Italy,Japan,Korea,Norway,Poland,Portugal,Russian,Singapore,Slovenia,Spain,Sweden,Switzerland,Taiwan,Turkey,United}
@attribute b_country {Argentina,Austria,Brazil,Canada,Cyprus,Czech,Finland,France,Germany,Greece,Hong,Hungary,Israel,Italy,Japan,Korea,Norway,Poland,Portugal,Russian,Singapore,Slovenia,Spain,Sweden,Switzerland,Taiwan,Turkey,United}

@data
' > plab-cluster-geo.arff
awk -F , '{dist=-1; if(   0<=$4 && $4<=2575000){dist="0_2575";} else if(2575000<$4 && $4<=9990000){dist="2576_9990";} else if(9990000<$4 && $4<=13070000){dist="9991_13070";} else if($4>13070000){dist="13071_max";} else {dist=$4} print $1","$2","$3","dist","$5","$6}' plab-cluster-geo.dat >> plab-cluster-geo.arff

#cat plab-cluster-geo-OUT_apriori_\(cont\,cont\).arff | grep "==> rtt_" | grep cluster2 | sed 's/[a-z_]*=//g' | awk '{print $2,$3}' | tr " " "\n" | sort | uniq -c | sort -nr


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/getSiteOfID.sh <==
grep "^$1 " ID_mapping.txt | awk '{print $2}' | sed 's/\(.*\.\)\([^\.]*\.[^\.].*\)/\2/g'

==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/nodes-of-cluster.sh <==
################################################################################
## step 1) através dos "links", gera a contagem de quantas vezes um nó aparece em cada cluster

for cluster in 1 2 3 4 5 ; do 
        (cat c${cluster}-link.txt | sed 's/-/\n/g' | sort -n | uniq -c | awk '{print $2,$1}' | sort -n | sed 's/^//g' > /tmp/c${cluster}-nodecount.dat) 

        ## adiciona os nós faltantes com o valor 0 para evitar problemas no join (o outter join não funcionou muito bem...)
        (seq 1 100 ; awk '{print $1}' /tmp/c${cluster}-nodecount.dat) | sort -n | uniq -u | awk '{print $1,"0"}' >> /tmp/c${cluster}-nodecount.dat
        sort -n -o /tmp/c${cluster}-nodecount.dat /tmp/c${cluster}-nodecount.dat
done

#	c5	c1	c2	c4!	c3
#1	23	74	21	21	53

join /tmp/c1-nodecount.dat /tmp/c2-nodecount.dat > /tmp/c1+2-nodecount.dat
join /tmp/c3-nodecount.dat /tmp/c4-nodecount.dat > /tmp/c3+4-nodecount.dat
join /tmp/c1+2-nodecount.dat /tmp/c3+4-nodecount.dat > /tmp/c1+2+3+4-nodecount.dat
join /tmp/c5-nodecount.dat /tmp/c1+2+3+4-nodecount.dat > step1-node_occurencies_on_cluster.dat

sed 's/ /\t/g' -i step1-node_occurencies_on_cluster.dat
#less step1-node_occurencies_on_cluster.dat

################################################################################
## step 2) para cada nó, seleciona o cluster em que ele aparecer mais vezes 
# TODO: e caso haja empate?

cat step1-node_occurencies_on_cluster.dat | gawk '
BEGIN { print "#node","c1","c2","c3","c4","c5" }
function isMax(x,max) { return (x==max) ? "x" : "." }
{ 
   for(i = 2; i <= 6; i++){nodes[(i-1)]=$i}
   asort(nodes)
   max=nodes[length(nodes)]
   print $1,isMax($2,max),isMax($3,max),isMax($4,max),isMax($5,max),isMax($6,max)
   for(i = 2; i <= 6; i++){cluster[(i-1)]+=(($i==max) ? 1 : 0)}
} 
END { print "#TOTAL",cluster[1],cluster[2],cluster[3],cluster[4],cluster[5] }
' | sed 's/ /\t/g' > step2-cluster_of_nodes.dat
#less step2-cluster_of_nodes.dat

################################################################################
## step 3) gera a lista de nós por cluster

# transpose the matrix
grep -v "#" step2-cluster_of_nodes.dat | awk '{
     if (max_nf < NF)
          max_nf = NF
     max_nr = NR
     for (x = 1; x <= NF; x++)
          vector[x, NR] = $x
}

END {
     for (x = 1; x <= max_nf; x++) {
	  if(x==1){printf("#");}
          for (y = 1; y <= max_nr; y++)
               printf("%s ", vector[x, y])
          printf("\n")
     }
}' | sed 's/ /\t/g' > step3-cluster_of_nodes-transposed.dat
#less step3-cluster_of_nodes-transposed.dat

# list the nodes of each cluster
grep -v "#" step3-cluster_of_nodes-transposed.dat | awk '{ 
  nodelist=""; 
  for (i=1; i<=NF; i++){
    if($i=="x"){nodelist=nodelist""i" "}
  } 
  print "c"NR": "nodelist;
}' > step4-nodes_of_cluster.dat
#less step4-nodes_of_cluster.dat

################################################################################
## step 4) para cada cluster, substitui os IDs dos nós pelos sítios

##OBS.: deve-se criar um script getSiteOfID.sh com este código:
#grep "^$1 " ID_mapping.txt | awk '{print $2}' | sed 's/\(.*\.\)\([^\.]*\.[^\.].*\)/\2/g'

grep -v "#" step4-nodes_of_cluster.dat | awk '{ printf("%s ", "#1#"$1); for(i = 2; i <= NF; i++){ ("./getSiteOfID.sh "$i""|getline site); printf("%s ", site); } printf("\n"); }' | while read LINE; do (echo "$LINE" | tr " " "\n" | sort | uniq | tr "\n" " " | (cat /dev/stdin ; echo)); done | sed 's/#1#//g' > step5-sites_of_cluster.dat
#less step5-sites_of_cluster.dat

==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/plot-cdf-createdata.py <==
#!/usr/bin/python

import sys

filename = sys.argv[1]
fd = open(filename, 'rb')

responseTimes = []
for line in fd.readlines():
	if len(line.strip()):
		responseTimes.append(float(line.strip()))

responseTimes.sort()

prob = 0
for time in responseTimes:
	prob += 1.0 / len(responseTimes)
	print "%.4f\t%.4f" % (prob, time)


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/clustering/plot-timeseries.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set title "RTT Scatterplot"

     set xlabel ""
     set ylabel "RTT (ms)"

     set xrange [-3000:68500]; set yrange [-100:2000]
     set xtics (0,20000,40000,60000)
     #set log x

     #set key right bottom
     #set key box

     #set output "rtt-cluster-timeseries.svg"
     #set output "rtt-cluster-timeseries.png"
     set output "rtt-cluster-timeseries.eps"

     plot "/tmp/rtt-cluster.dat" using 1:2 lw 1 lt -1 title "" with steps ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

for cluster in 1 2 3 4 5 ; do
	FILE="`pwd`/rtt-cluster${cluster}.dat"
	#NR=`wc -l "$FILE" | awk '{print $1}'`
	awk '{print NR,$1}' $FILE > "/tmp/rtt-cluster.dat"
	plotCDF_gnuplot
	#mv "rtt-cluster-timeseries.png" "./rtt-cluster${cluster}-timeseries.png"
	mv "rtt-cluster-timeseries.eps" "./rtt-cluster${cluster}-timeseries.eps"
done
        


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/plot-cdf-createdata.py <==
#!/usr/bin/python

import sys

filename = sys.argv[1]
fd = open(filename, 'rb')

responseTimes = []
for line in fd.readlines():
	if len(line.strip()):
		responseTimes.append(float(line.strip()))

responseTimes.sort()

prob = 0
for time in responseTimes:
	prob += 1.0 / len(responseTimes)
	print "%.4f\t%.4f" % (prob, time)


==> VALADAO-Caracterizacao de RTT na Internet - RB-RESD_2010-12/data/plot-daily.sh <==
AWKCMD='function abs(x) { return (x<0) ? -x : x }
        {
	   sum+=$1;
	   sumsq+=($1*$1);
	}END{
	   mean=sum/N;
	   stdev=sqrt( abs( sumsq/N - (mean*mean) ) );
	   errorCI99=2.576*(stdev/sqrt(N));
	   print DAY"\t"mean"\t"errorCI99
	}'
     
#seq 1 10 | while read DAY; do ( grep Mean ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | awk '{print $2}'                   | awk -v DAY="${DAY}" -v N="`ls -1 ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | wc -l`" "$AWKCMD" ); done > rtt_mean-daily_evolution.dat
#seq 1 10 | while read DAY; do ( grep %N ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt   | awk '{print $2}' | sed -e 's/%//g' | awk -v DAY="${DAY}" -v N="`ls -1 ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | wc -l`" "$AWKCMD" ); done > rtt_loss-daily_evolution.dat



echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-mean.svg"
     #set output "plab-rtt-daily-mean.png"
     set output "plab-rtt-daily-mean.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do Atraso Médio"
     set xlabel "dia do experimento"
     set ylabel "atraso médio (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     set yrange [160:190];
     #set log xy
     unset key
     
     plot "rtt_mean-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_mean-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-median.svg"
     #set output "plab-rtt-daily-median.png"
     set output "plab-rtt-daily-median.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do Atraso Mediano"
     set xlabel "dia do experimento"
     set ylabel "atraso mediano (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     set yrange [155:175];
     #set log xy
     unset key
     
     plot "rtt_median-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_median-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist 
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-q99.svg"
     #set output "plab-rtt-daily-q99.png"
     set output "plab-rtt-daily-q99.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do 99-quantil do RTT"
     set xlabel "dia do experimento"
     set ylabel "atraso médio (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set yrange [155:175];
     #set log xy
     unset key
     
     plot "rtt_q99-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_q99-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist

echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-cv.svg"
     #set output "plab-rtt-daily-cv.png"
     set output "plab-rtt-daily-cv.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária da Variabilidade do Atraso"
     set xlabel "dia do experimento"
     set ylabel "coeficiente de variação"
     set format x "%.0fº"
     set format y "%.3f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set log xy
     unset key
     
     plot "rtt_cv-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_cv-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist    
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-loss.svg"
     #set output "plab-rtt-daily-loss.png"
     set output "plab-rtt-daily-loss.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária da Taxa de Perda"
     set xlabel "dia do experimento"
     set ylabel "perda de mensagens (%)"
     set format x "%.0fº"
     set format y "%.3f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set log xy
     unset key
     
     plot "rtt_loss-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "red"  , \
     "rtt_loss-daily_evolution.dat" with yerrorbars  lc rgb "red";
    ' | gnuplot -persist    

echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-mean&loss.svg"
     #set output "plab-rtt-daily-mean&loss.png"
     set output "plab-rtt-daily-mean&loss.eps"

     set encoding iso_8859_15
     set title "Atrasos&Perdas Diárias"
     #set log xy
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     unset key
     
     set multiplot
     
     set size 1,0.5
     set origin 0.0,0.5
     set title "Média Diária do Atraso"
     set xlabel ""
     set ylabel "atraso médio (ms)"
     set format x ""
     set format y "%.1f"     
     set yrange [160:190];
     plot "rtt_mean-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_mean-daily_evolution.dat" with yerrorbars  lc rgb "blue";
     
     set size 1,0.5
     set origin 0.0,0.0
     set title "Média Diária da Taxa de Perda"
     set xlabel "dia do experimento"
     set ylabel "perda de mensagens (%)"
     set format x "%.0fº"
     set format y "%.3f"
     set yrange [0.0:1.0];
     set ytics (0.1,0.3,0.5,0.7,0.9)
     plot "rtt_loss-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "red"  , \
     "rtt_loss-daily_evolution.dat" with yerrorbars  lc rgb "red";
     
     unset multiplot
    ' | gnuplot -persist


==> data/cdf-plot-assimetry.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 450,250
     set terminal postscript eps enhanced color solid size 6.3 cm , 3.5 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     set log x
     set yrange [-0.05:1.05]
     set xtics (0.01,0.1,1.0,10,100,1000)

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot "/tmp/assimetry-CDF.dat" using 2:1 lt 1 title "" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

## rodar isto primeiro, apenas uma vez
#zcat "`pwd`/assimetry_ALL-delay.dat_sample.gz" > "/tmp/assimetry_ALL-delay.dat"
#cat /tmp/assimetry_ALL-delay.dat | sort -n > /tmp/assimetry_ALL-delay_sorted.dat
FILE="/tmp/assimetry_ALL-delay_sorted.dat"

## amostragem
NR=`wc -l "$FILE" | awk '{print $1}'`
SKIP=`echo "${NR}/200000" | bc`
#cat "$FILE" | sort --random-sort | head -n `echo "${NR}/20" | bc` > "/tmp/c${cluster}-${metric}.dat"
#cat "$FILE" | sort -n | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/assimetry.dat"
cat "$FILE" | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/assimetry.dat"
#cat "$FILE" > "/tmp/assimetry.dat"
python plot-cdf-createdata.py "/tmp/assimetry.dat" > "/tmp/assimetry-CDF.dat"

plotCDF_gnuplot
#mv "cdf-plot.png" "./plab-assimetry.png"
mv "cdf-plot.eps" "./plab-assimetry.eps"


==> data/cdf-plot-plabrtt.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 450,250
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     set log x
     set yrange [-0.05:1.05]

     #set xrange [0.5:950] ; set xtics (1,2,5,10,20,50,100,250,500) #mean
     #set xrange [0.001:10] ; #loss
     #set xrange [0.5:1950] ; set xtics (1,3,5,10,50,50,150,400,1000) #p95 p99
     #set xrange [1:1450] #q99

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot "/tmp/plab-rtt-CDF.dat" using 2:1 lt 1 title "" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

#for metric in mean p95 p99 max min ; do
for metric in mean p95 p99 max min cv loss stdev; do ##this metrics require 'set log x'

	FILE="`pwd`/plab-rtt-${metric}-ALL.dat"
	python plot-cdf-createdata.py "$FILE" > "/tmp/plab-rtt-CDF.dat"

	plotCDF_gnuplot
	#mv "cdf-plot.png" "./plab-rtt-${metric}.png"
	mv "cdf-plot.eps" "./plab-rtt-${metric}.eps"
done


==> data/clustering/cdf-plot-clusters.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 400,300
     set terminal postscript eps enhanced color solid size 7 cm , 5.25 cm

     #set title "CDF"

     #set xlabel "Time (ms)"
     #set ylabel "Probability"

     set xlabel ""
     #set ylabel "Probabilidade"
     set ylabel "P[X<x]"

     #set log x

     set key right bottom
     #set key box

     #set output "cdf-plot.svg"
     #set output "cdf-plot.png"
     set output "cdf-plot.eps"

     plot \
     "/tmp/c1-CDF.dat" using 2:1 lt 2 title "c1" with linespoints , \
     "/tmp/c2-CDF.dat" using 2:1 lt 3 title "c2" with linespoints , \
     "/tmp/c3-CDF.dat" using 2:1 lt 4 title "c3" with linespoints , \
     "/tmp/c4-CDF.dat" using 2:1 lt 5 title "c4" with linespoints , \
     "/tmp/c5-CDF.dat" using 2:1 lt 6 title "c5" with linespoints ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

for metric in mean median max min ; do
#for metric in cv assimetry loss stdev; do ##this metrics require 'set log x'
        for cluster in 1 2 3 4 5 ; do
                #python plot-cdf-createdata.py "`pwd`/c${cluster}-${metric}.dat" > "/tmp/c${cluster}-CDF.dat"

               #amostragem
                FILE="`pwd`/c${cluster}-${metric}.dat"
                NR=`wc -l "$FILE" | awk '{print $1}'`
                SKIP=`echo "${NR}/25" | bc`
                #cat "$FILE" | sort --random-sort | head -n `echo "${NR}/20" | bc` > "/tmp/c${cluster}-${metric}.dat"
                cat "$FILE" | sort -n | awk -v max=$NR -v skip=$SKIP '{if(NR==0 || NR%skip == 0 || NR==max) print $1}' > "/tmp/c${cluster}-${metric}.dat"
                python plot-cdf-createdata.py "/tmp/c${cluster}-${metric}.dat" > "/tmp/c${cluster}-CDF.dat"
        done
        plotCDF_gnuplot
        #mv "cdf-plot.png" "./clusters-${metric}.png"
	mv "cdf-plot.eps" "./clusters-${metric}.eps"
done


==> data/clustering/continents-of-clusters.sh <==
for NUM in $(seq 0 4); do (
	cat plab-cluster-geo.dat2 | awk -F "," '{print $1,$2; print $1,$3}' | grep "cluster${NUM}" | awk '{print $2}' | sort | uniq -c | sort -nr > "continents-cluster${NUM}.txt"
	cat "continents-cluster${NUM}.txt" | awk 'BEGIN{sum=0;}{sum+=$1;}END{print sum;}' > "/tmp/sum.txt"
	cat "continents-cluster${NUM}.txt" | awk -v sum="`cat /tmp/sum.txt`" '{print ($1/sum)*100"%",$2}' > "continents-percent-cluster${NUM}.txt"
); done


==> data/clustering/countries-of-clusters.sh <==
for NUM in $(seq 0 4); do (
	cat plab-cluster-geo.dat2 | awk -F "," '{print $1,$5; print $1,$6}' | grep "cluster${NUM}" | awk '{print $2}' | sort | uniq -c | sort -nr > "countries-cluster${NUM}.txt"
	cat "countries-cluster${NUM}.txt" | awk 'BEGIN{sum=0;}{sum+=$1;}END{print sum;}' > "/tmp/sum.txt"
	cat "countries-cluster${NUM}.txt" | awk -v sum="`cat /tmp/sum.txt`" '{print ($1/sum)*100"%",$2}' > "countries-percent-cluster${NUM}.txt"
); done


==> data/clustering/distance.c <==
#include <stdio.h>
#include <math.h>
#include <stdlib.h>

#define EARTH_RADIUS       (6371.0072 * 0.6214)
#define TORADS(degrees)    (degrees * (M_PI / 180))

main(int argc, char **argv)
{
   double lat1, long1, lat2, long2;
   double dLat, dLong, a, c, d;

   lat1  = TORADS(atof(argv[1]));
   long1 = TORADS(atof(argv[2]));
   lat2  = TORADS(atof(argv[3]));
   long2 = TORADS(atof(argv[4]));

   dLat  = lat2 - lat1;
   dLong = long2 - long1;

   a = sin(dLat/2) * sin(dLat/2) +
       cos(lat1) * cos(lat2) * sin(dLong/2) * sin(dLong/2);
   c = 2 * atan2(sqrt(a), sqrt(1-a));

   printf("%g\n", EARTH_RADIUS * c);
}


==> data/clustering/geoip.sh <==
#!/bin/sh

# get geographic information based of IPs

# (c) 2008 Everthon Valadão <evaladao@dcc.ufmg.br> under the GPL
#          http://www.gnu.org/copyleft/gpl.html

HOSTS="$1"
NODES=`cat $HOSTS | tr "\n" " "`

run(){
	echo "start_time:    `date`"

	#cat ../ufmg_dfd.hosts | xargs -l1 -i bash -c "wget "http://www.geoiptool.com/en/?IP=$1" -o "geoip-$1""
	for node in $NODES # ping each node
	do
		geoip $node #2>&1& 
	done

	wait

	echo "end_time:      `date`"
}

geoip(){
	echo "geoip for: $1"
	wget "http://www.geoiptool.com/en/?IP=$1" -o /dev/null
	mv "index.html?IP=$1" "geoip-$1.html"
	
	cut "geoip-$1.html" >> "$HOSTS.geo"
	#echo -e "\n\n" >> "$HOSTS.geo"
	rm -f "geoip-$1.html"

}

cut(){
   cat $1 | lynx -stdin -dump -nonumbers | head -n23 | tail -n10 | awk -F ":" '{print $2}' | awk '{if(NR==1 || NR==3 || NR==9 || NR==10) print $1;}' | tr "\n" "\t" | sed 's/\t$/\n/g'
   #cat $1 | lynx -stdin -dump -nonumbers | head -n23 | tail -n10
	#head -n 133 $1 | tail -n 23
	#head -n 161 $1 | tail -n 48 | sed 's/<\/span><\/td>//' | sed 's/<td align=[^>]*>//' | sed 's/<td width=[^>]*>//' | sed 's/ <span class=[^>]*>//' | sed 's/<\/tr>//' | sed 's/<\/td>//' | sed 's/<tr>//' | sed 's/<a href=[^>]*>'// | sed 's/<\/a>//' | sed 's/<img src[^>]*>//' | sed 's/               //' | grep "[:blank:]"
	#falta substituir ":\n" por ":\t"
	# | sed '/:$/N;s/\n */ /'
}

mkdir /tmp/geoip
cd /tmp/geoip
rm /tmp/geoip/*

run

#cat geoip* > geoip-all.html
#firefox geoip-all.html

gedit "$HOSTS.geo" &

#fill the hosts.geo with the continents information
cat hosts.txt.geo | while read LINE; do ( COUNTRY=`echo "${LINE}" | cut -f2` ; echo "${LINE}" | awk '{print $1,$2,"'`grep ${COUNTRY} countries-continents.txt | cut --delimiter=, --fields=2`'",$3,$4}' ); done > hosts.txt.geo2

#prepare the geographic data for apriori
cat link-clusters.txt | sed -e 's/-/ /g' -e 's/ /\t/g' | while read LINE; do ( \
A=`echo "${LINE}" | cut -f1` ; \
B=`echo "${LINE}" | cut -f2` ; \
CLUSTER=`echo "${LINE}" | cut -f3` ; \
CONT_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $3}'` ; \
CONT_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $3}'` ; \
CNTRY_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $2}'` ; \
CNTRY_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $2}'` ; \
GEO_A=`sed -n "$A"p hosts.txt.geo2 | awk '{print $4,$5}'` ; \
GEO_B=`sed -n "$B"p hosts.txt.geo2 | awk '{print $4,$5}'` ; \
GEO_DIST=`echo "${GEO_A} ${GEO_B}" | awk -f geodesic-distance.awk | awk '{print $1}'` ; \
echo "${CLUSTER},${CONT_A},${CONT_B},${GEO_DIST},${CNTRY_A},${CNTRY_B}" \
 ); done | tr " " "\t" > plab-cluster-geo.dat

#group the distances into ranges
echo '@relation plab-cluster-geo

@attribute rtt_cluster {cluster0,cluster1,cluster2,cluster3,cluster4}
@attribute a_continent {Asia,Europe,MiddleEast,NorthAmerica,SouthAmerica}
@attribute b_continent {Asia,Europe,MiddleEast,NorthAmerica,SouthAmerica}
@attribute geodesic_dist {0_2575,2576_9990,9991_13070,13071_max}
@attribute a_country {Argentina,Austria,Brazil,Canada,Cyprus,Czech,Finland,France,Germany,Greece,Hong,Hungary,Israel,Italy,Japan,Korea,Norway,Poland,Portugal,Russian,Singapore,Slovenia,Spain,Sweden,Switzerland,Taiwan,Turkey,United}
@attribute b_country {Argentina,Austria,Brazil,Canada,Cyprus,Czech,Finland,France,Germany,Greece,Hong,Hungary,Israel,Italy,Japan,Korea,Norway,Poland,Portugal,Russian,Singapore,Slovenia,Spain,Sweden,Switzerland,Taiwan,Turkey,United}

@data
' > plab-cluster-geo.arff
awk -F , '{dist=-1; if(   0<=$4 && $4<=2575000){dist="0_2575";} else if(2575000<$4 && $4<=9990000){dist="2576_9990";} else if(9990000<$4 && $4<=13070000){dist="9991_13070";} else if($4>13070000){dist="13071_max";} else {dist=$4} print $1","$2","$3","dist","$5","$6}' plab-cluster-geo.dat >> plab-cluster-geo.arff

#cat plab-cluster-geo-OUT_apriori_\(cont\,cont\).arff | grep "==> rtt_" | grep cluster2 | sed 's/[a-z_]*=//g' | awk '{print $2,$3}' | tr " " "\n" | sort | uniq -c | sort -nr


==> data/clustering/getSiteOfID.sh <==
grep "^$1 " ID_mapping.txt | awk '{print $2}' | sed 's/\(.*\.\)\([^\.]*\.[^\.].*\)/\2/g'

==> data/clustering/nodes-of-cluster.sh <==
################################################################################
## step 1) através dos "links", gera a contagem de quantas vezes um nó aparece em cada cluster

for cluster in 1 2 3 4 5 ; do 
        (cat c${cluster}-link.txt | sed 's/-/\n/g' | sort -n | uniq -c | awk '{print $2,$1}' | sort -n | sed 's/^//g' > /tmp/c${cluster}-nodecount.dat) 

        ## adiciona os nós faltantes com o valor 0 para evitar problemas no join (o outter join não funcionou muito bem...)
        (seq 1 100 ; awk '{print $1}' /tmp/c${cluster}-nodecount.dat) | sort -n | uniq -u | awk '{print $1,"0"}' >> /tmp/c${cluster}-nodecount.dat
        sort -n -o /tmp/c${cluster}-nodecount.dat /tmp/c${cluster}-nodecount.dat
done

#	c5	c1	c2	c4!	c3
#1	23	74	21	21	53

join /tmp/c1-nodecount.dat /tmp/c2-nodecount.dat > /tmp/c1+2-nodecount.dat
join /tmp/c3-nodecount.dat /tmp/c4-nodecount.dat > /tmp/c3+4-nodecount.dat
join /tmp/c1+2-nodecount.dat /tmp/c3+4-nodecount.dat > /tmp/c1+2+3+4-nodecount.dat
join /tmp/c5-nodecount.dat /tmp/c1+2+3+4-nodecount.dat > step1-node_occurencies_on_cluster.dat

sed 's/ /\t/g' -i step1-node_occurencies_on_cluster.dat
#less step1-node_occurencies_on_cluster.dat

################################################################################
## step 2) para cada nó, seleciona o cluster em que ele aparecer mais vezes 
# TODO: e caso haja empate?

cat step1-node_occurencies_on_cluster.dat | gawk '
BEGIN { print "#node","c1","c2","c3","c4","c5" }
function isMax(x,max) { return (x==max) ? "x" : "." }
{ 
   for(i = 2; i <= 6; i++){nodes[(i-1)]=$i}
   asort(nodes)
   max=nodes[length(nodes)]
   print $1,isMax($2,max),isMax($3,max),isMax($4,max),isMax($5,max),isMax($6,max)
   for(i = 2; i <= 6; i++){cluster[(i-1)]+=(($i==max) ? 1 : 0)}
} 
END { print "#TOTAL",cluster[1],cluster[2],cluster[3],cluster[4],cluster[5] }
' | sed 's/ /\t/g' > step2-cluster_of_nodes.dat
#less step2-cluster_of_nodes.dat

################################################################################
## step 3) gera a lista de nós por cluster

# transpose the matrix
grep -v "#" step2-cluster_of_nodes.dat | awk '{
     if (max_nf < NF)
          max_nf = NF
     max_nr = NR
     for (x = 1; x <= NF; x++)
          vector[x, NR] = $x
}

END {
     for (x = 1; x <= max_nf; x++) {
	  if(x==1){printf("#");}
          for (y = 1; y <= max_nr; y++)
               printf("%s ", vector[x, y])
          printf("\n")
     }
}' | sed 's/ /\t/g' > step3-cluster_of_nodes-transposed.dat
#less step3-cluster_of_nodes-transposed.dat

# list the nodes of each cluster
grep -v "#" step3-cluster_of_nodes-transposed.dat | awk '{ 
  nodelist=""; 
  for (i=1; i<=NF; i++){
    if($i=="x"){nodelist=nodelist""i" "}
  } 
  print "c"NR": "nodelist;
}' > step4-nodes_of_cluster.dat
#less step4-nodes_of_cluster.dat

################################################################################
## step 4) para cada cluster, substitui os IDs dos nós pelos sítios

##OBS.: deve-se criar um script getSiteOfID.sh com este código:
#grep "^$1 " ID_mapping.txt | awk '{print $2}' | sed 's/\(.*\.\)\([^\.]*\.[^\.].*\)/\2/g'

grep -v "#" step4-nodes_of_cluster.dat | awk '{ printf("%s ", "#1#"$1); for(i = 2; i <= NF; i++){ ("./getSiteOfID.sh "$i""|getline site); printf("%s ", site); } printf("\n"); }' | while read LINE; do (echo "$LINE" | tr " " "\n" | sort | uniq | tr "\n" " " | (cat /dev/stdin ; echo)); done | sed 's/#1#//g' > step5-sites_of_cluster.dat
#less step5-sites_of_cluster.dat

==> data/clustering/plot-cdf-createdata.py <==
#!/usr/bin/python

import sys

filename = sys.argv[1]
fd = open(filename, 'rb')

responseTimes = []
for line in fd.readlines():
	if len(line.strip()):
		responseTimes.append(float(line.strip()))

responseTimes.sort()

prob = 0
for time in responseTimes:
	prob += 1.0 / len(responseTimes)
	print "%.4f\t%.4f" % (prob, time)


==> data/clustering/plot-timeseries.sh <==
plotCDF_gnuplot(){

echo '
     #set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set title "RTT Scatterplot"

     set xlabel ""
     set ylabel "RTT (ms)"

     set xrange [-3000:68500]; set yrange [-100:2000]
     set xtics (0,20000,40000,60000)
     #set log x

     #set key right bottom
     #set key box

     #set output "rtt-cluster-timeseries.svg"
     #set output "rtt-cluster-timeseries.png"
     set output "rtt-cluster-timeseries.eps"

     plot "/tmp/rtt-cluster.dat" using 1:2 lw 1 lt -1 title "" with steps ;

     #pause -1
    ' | gnuplot #-persist #-gray

}

for cluster in 1 2 3 4 5 ; do
	FILE="`pwd`/rtt-cluster${cluster}.dat"
	#NR=`wc -l "$FILE" | awk '{print $1}'`
	awk '{print NR,$1}' $FILE > "/tmp/rtt-cluster.dat"
	plotCDF_gnuplot
	#mv "rtt-cluster-timeseries.png" "./rtt-cluster${cluster}-timeseries.png"
	mv "rtt-cluster-timeseries.eps" "./rtt-cluster${cluster}-timeseries.eps"
done
        


==> data/plot-cdf-createdata.py <==
#!/usr/bin/python

import sys

filename = sys.argv[1]
fd = open(filename, 'rb')

responseTimes = []
for line in fd.readlines():
	if len(line.strip()):
		responseTimes.append(float(line.strip()))

responseTimes.sort()

prob = 0
for time in responseTimes:
	prob += 1.0 / len(responseTimes)
	print "%.4f\t%.4f" % (prob, time)


==> data/plot-daily.sh <==
AWKCMD='function abs(x) { return (x<0) ? -x : x }
        {
	   sum+=$1;
	   sumsq+=($1*$1);
	}END{
	   mean=sum/N;
	   stdev=sqrt( abs( sumsq/N - (mean*mean) ) );
	   errorCI99=2.576*(stdev/sqrt(N));
	   print DAY"\t"mean"\t"errorCI99
	}'
     
#seq 1 10 | while read DAY; do ( grep Mean ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | awk '{print $2}'                   | awk -v DAY="${DAY}" -v N="`ls -1 ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | wc -l`" "$AWKCMD" ); done > rtt_mean-daily_evolution.dat
#seq 1 10 | while read DAY; do ( grep %N ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt   | awk '{print $2}' | sed -e 's/%//g' | awk -v DAY="${DAY}" -v N="`ls -1 ./data-rtt_statistics/daily/day${DAY}/rtt_*_stat.txt | wc -l`" "$AWKCMD" ); done > rtt_loss-daily_evolution.dat



echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-mean.svg"
     #set output "plab-rtt-daily-mean.png"
     set output "plab-rtt-daily-mean.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do Atraso Médio"
     set xlabel "dia do experimento"
     set ylabel "atraso médio (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     set yrange [160:190];
     #set log xy
     unset key
     
     plot "rtt_mean-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_mean-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-median.svg"
     #set output "plab-rtt-daily-median.png"
     set output "plab-rtt-daily-median.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do Atraso Mediano"
     set xlabel "dia do experimento"
     set ylabel "atraso mediano (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     set yrange [155:175];
     #set log xy
     unset key
     
     plot "rtt_median-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_median-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist 
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-q99.svg"
     #set output "plab-rtt-daily-q99.png"
     set output "plab-rtt-daily-q99.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária do 99-quantil do RTT"
     set xlabel "dia do experimento"
     set ylabel "atraso médio (ms)"
     set format x "%.0fº"
     set format y "%.1f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set yrange [155:175];
     #set log xy
     unset key
     
     plot "rtt_q99-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_q99-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist

echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-cv.svg"
     #set output "plab-rtt-daily-cv.png"
     set output "plab-rtt-daily-cv.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária da Variabilidade do Atraso"
     set xlabel "dia do experimento"
     set ylabel "coeficiente de variação"
     set format x "%.0fº"
     set format y "%.3f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set log xy
     unset key
     
     plot "rtt_cv-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_cv-daily_evolution.dat" with yerrorbars  lc rgb "blue";
    ' | gnuplot -persist    
    
echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-loss.svg"
     #set output "plab-rtt-daily-loss.png"
     set output "plab-rtt-daily-loss.eps"

     set encoding iso_8859_15
     set title "" #set title "Evolução Diária da Taxa de Perda"
     set xlabel "dia do experimento"
     set ylabel "perda de mensagens (%)"
     set format x "%.0fº"
     set format y "%.3f"
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     #set log xy
     unset key
     
     plot "rtt_loss-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "red"  , \
     "rtt_loss-daily_evolution.dat" with yerrorbars  lc rgb "red";
    ' | gnuplot -persist    

echo '#set terminal svg size 500 375 enhanced
     #set terminal png size 500,300
     set terminal postscript eps enhanced color solid size 7 cm , 4.2 cm

     #set output "plab-rtt-daily-mean&loss.svg"
     #set output "plab-rtt-daily-mean&loss.png"
     set output "plab-rtt-daily-mean&loss.eps"

     set encoding iso_8859_15
     set title "Atrasos&Perdas Diárias"
     #set log xy
     set xrange [0:11]; set xtics (1,2,3,4,5,6,7,8,9,10);
     unset key
     
     set multiplot
     
     set size 1,0.5
     set origin 0.0,0.5
     set title "Média Diária do Atraso"
     set xlabel ""
     set ylabel "atraso médio (ms)"
     set format x ""
     set format y "%.1f"     
     set yrange [160:190];
     plot "rtt_mean-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "blue"  , \
     "rtt_mean-daily_evolution.dat" with yerrorbars  lc rgb "blue";
     
     set size 1,0.5
     set origin 0.0,0.0
     set title "Média Diária da Taxa de Perda"
     set xlabel "dia do experimento"
     set ylabel "perda de mensagens (%)"
     set format x "%.0fº"
     set format y "%.3f"
     set yrange [0.0:1.0];
     set ytics (0.1,0.3,0.5,0.7,0.9)
     plot "rtt_loss-daily_evolution.dat" with linespoints pt 1 lt 0 lw 3 lc rgb "red"  , \
     "rtt_loss-daily_evolution.dat" with yerrorbars  lc rgb "red";
     
     unset multiplot
    ' | gnuplot -persist

